Following the jet interaction with a post-merger disk outflow

Short GRBs are produced by relativistic jets arising from binary NS-NS or NS-BH mergers. Since the detection of the first unambiguous off-axis GRB 170817A, we learned that energy distribution in the jet plays an important role in explaining the GRB emission. The structure and dynamics are modified during the first seconds of the jet interaction with a post-merger environment. Conventional studies often assume this environment as a simple homologous and symmetrically expanding wind. However, post-merger outflows exhibit complex dynamics influenced by the accretion disc evolution. Moreover, the r-process nucleosynthesis influences the thermodynamics and properties of the post-merger neutron-rich environment. In this work, we study the impact of realistic post-merger disc outflow over the jet dynamics at large scales. We find the results are substantially different from the typical model with symmetric homologous wind.

==> make-ptapap-doc.sh <==
#! /bin/sh

filename=$1

pdflatex ${filename} 
bibtex ${filename}
pdflatex ${filename}
pdflatex ${filename}

